Sampling latent states for high-dimensional non-linear state space models with the embedded HMM method

We propose a new scheme for selecting pool states for the embedded Hidden Markov Model (HMM) Markov Chain Monte Carlo (MCMC) method. This new scheme allows the embedded HMM method to be used for efficient sampling in state space models where the state can be high-dimensional. Previously, embedded HMM methods were only applied to models with a one-dimensional state space. We demonstrate that using our proposed pool state selection scheme, an embedded HMM sampler can have similar performance to a well-tuned sampler that uses a combination of Particle Gibbs with Backward Sampling (PGBS) and Metropolis updates. The scaling to higher dimensions is made possible by selecting pool states locally near the current value of the state sequence. The proposed pool state selection scheme also allows each iteration of the embedded HMM sampler to take time linear in the number of the pool states, as opposed to quadratic as in the original embedded HMM sampler. We also consider a model with a multimodal posterior, and show how a technique we term "mirroring" can be used to efficiently move between the modes.

==> anc/README <==
MATLAB code accompanying the paper "Sampling latent states for
high-dimensional non-linear state space models with the embedded HMM
method" by Alexander Y. Shestopaloff and Radford M. Neal.

Version of June 25th, 2016.

WARNING: the total size of the .mat files needed to produce all plots is ~35 gb.

%%% Performance Comparisons for Model 1 %%%

Fig. 2a) met_onemode.m - Metropolis, sampling one variable at a time.
Fig. 2b) pg_onemode.m - Particle Gibbs with Backward Sampling. 
Fig. 2c) pgmet_onemode.m - Combination of Particle Gibbs with Backward Sampling
         and Metropolis.
Fig. 2d) ens_noflip.m - Embedded HMM method, proposed in this paper.

Running each of these files will produce .mat files with the MCMC
samples for the desired figure.

After the runs are complete, plots of autocorrelation estimates can be
produced using tau_batch.m. Before running tau_batch.m, make sure that
the computation time per iteration in tau_batch.m is changed to the
one of the computer the sampler is run on.

%%% Performance Comparisons for Model 2 %%%

Fig. 3a) and 4a) ens_noflip.m - Embedded HMM method.
Fig. 3b) and 4b) pgmet_multimode.m - Combination of Particle Gibbs with 
         Backward Sampling and Metropolis.
Fig.  5) enspgmet_multimode.m - Combination of Embedded HMM, Particle Gibbs 
         with Backward Sampling and Metropolis.

After running the script corresponding to the desired figure and
generating the .mat files with the MCMC samples, the figure can be
produced using model2fig.m. This will plot x_{1, 300} and the product
of x_{3, 208} and x_{4, 208}.


==> anc/add_logs_vec.m <==
% Compute log(A_1 + A_2 + ... + A_n) where 
% a_vec = (log(A_1), log(A_2), ... , log(A_n)).

function total = add_logs_vec(a_vec)
    
    a_max = max(a_vec);
    total = a_max + log(sum(exp(a_vec - a_max)));

end

==> anc/alpha_bw_pass.m <==
% Sample a hidden state sequence consisting of pool states in 
% x_pool using a stochastic backward recursion.

function x_cur = alpha_bw_pass(x_pool, L_x, L, phi_vec)
    
    % Get dimension of latent space

    x_d = size(x_pool, 1);
	
    % Get sequence length
	
    n = size(x_pool, 3);
    
    % Define set of pool state indices

    ind_set = 1:L_x;

    % Initialize the latent sequence

    x_cur = zeros(x_d, n);
    
    % Sample the index of the hidden state at time n
    
    hid_pr = ones(L_x, 1);
    
    x_ind = ind_set(sum((rand(1) >= cumsum(hid_pr./sum(hid_pr)))) + 1);
    x_cur(:, n) = x_pool(:, x_ind, n);
    
    % Sample the indices of the hidden states at times n-1 to 1
    
    for i = n-1 : -1 : 1
        
        x_phi = bsxfun(@times, phi_vec', x_pool(:, :, i));
        
        hid_lpr = mvn_lpdf_L(x_cur(:, i+1), x_phi, L);      
        hid_pr = exp(hid_lpr - max(hid_lpr));
        
        x_ind = ind_set(sum((rand(1) >= cumsum(hid_pr./sum(hid_pr)))) + 1);        
        x_cur(:, i) = x_pool(:, x_ind, i);
        
    end
    
end


==> anc/alpha_fw_pass_flip.m <==
% Create a pool of states x_pool for Model 2 by 
% sampling from the forward filtering densities.

function [x_pool, acc_shift, acc_met] = alpha_fw_pass_flip(y, x_seq, L_x, L_init, L, scaling, phi_vec, sig_vec)
    
    x_d = size(x_seq, 1);
    n = size(x_seq, 2);
    ind_set = 1:L_x;

    x_pool = zeros(x_d, L_x, n);
    acc_shift = zeros(1, n);
    acc_met = zeros(1, n);
    
    x_cur = x_seq(:, 1);  
    K_i = randi(L_x);
    x_pool(:, K_i, 1) = x_cur;

    l_cur = lpois_2(x_cur, y(:, 1), sig_vec);
    
	% Generate pool states at time 1
	
    for j = K_i - 1 : -1 : 1
        
        if rem(j+1, 2) == 0
                
        	x_pool(:, j, 1) = -x_cur;
            
        else
            
			% Do a Metropolis update
			
            prop_scale = scaling(1) + scaling(2)*rand;

            x_prop = sqrt((1 - prop_scale^2))*x_cur + L_init*(prop_scale*randn(x_d, 1));

            l_prop = lpois_2(x_prop, y(:, 1), sig_vec);

            alpha = rand;

            if exp(l_prop - l_cur) > alpha

                x_cur = x_prop;
                l_cur = l_prop;
                
                acc_met(1) = acc_met(1) + 1;

            end

            x_pool(:, j, 1) = x_cur;
            
        end

    end

    x_cur = x_seq(:, 1);
    l_cur = lpois_2(x_cur, y(:, 1), sig_vec);
  
    for j = K_i + 1 : L_x
        
        if rem(j-1, 2) ~= 0
                               
            x_pool(:, j, 1) = -x_cur;
            
        else
            
			% Do a Metropolis update

            prop_scale = scaling(1) + scaling(2)*rand;

            x_prop = sqrt((1 - prop_scale^2))*x_cur + L_init*(prop_scale*randn(x_d, 1));

            l_prop = lpois_2(x_prop, y(:, 1), sig_vec);

            alpha = rand;

            if exp(l_prop - l_cur) > alpha

                x_cur = x_prop;
                l_cur = l_prop;
                
                acc_met(1) = acc_met(1) + 1;

            end

            x_pool(:, j, 1) = x_cur;
            
        end

    end
    
	% Generate pool states at times 2 to n
	
    for i = 2 : n
        
        x_cur = x_seq(:, i);
        
        % Stochastically set the state that we link to, at time i-1
        
        x_phi = bsxfun(@times, phi_vec', x_pool(:, :, i-1));
        hid_lpr = mvn_lpdf_L(x_cur, x_phi, L);
        hid_pr = exp(hid_lpr - max(hid_lpr));
        K_start = ind_set(sum((rand(1) >= cumsum(hid_pr./sum(hid_pr)))) + 1);
        
        K_cur = K_start;
        m_cur = phi_vec'.*x_pool(:, K_cur, i-1);
        
        K_i = randi(L_x);
        x_pool(:, K_i, i) = x_cur;
               
        l_obs_cur = lpois_2(x_cur, y(:, i), sig_vec);
        
        for j = K_i - 1 : -1 : 1
            
            if rem(j+1, 2) == 0
                
                x_pool(:, j, i) = -x_cur;
                
            else
            
                % Do a Metropolis update

                prop_scale = scaling(1) + scaling(2)*rand;

                w_cur = x_cur - m_cur;

                w_prop = sqrt(1 - prop_scale^2)*w_cur + L*(prop_scale*randn(x_d, 1));

                l_obs_prop = lpois_2(w_prop + m_cur, y(:, i), sig_vec);

                alpha = rand;

                if exp(l_obs_prop - l_obs_cur) > alpha

                    w_cur = w_prop;
                    l_obs_cur = l_obs_prop;

                    acc_met(i) = acc_met(i) + 1;

                end

                x_cur = w_cur + m_cur;

                % Do a shift update

                K_prop = randi(L_x);

                x_delta = x_pool(:, K_prop, i-1) - x_pool(:, K_cur, i-1);

                x_prop = x_cur + phi_vec'.*x_delta;

                m_prop = phi_vec'.*x_pool(:, K_prop, i-1);

                alpha = rand;

                l_obs_prop = lpois_2(x_prop, y(:, i), sig_vec);  

                if exp(l_obs_prop - l_obs_cur) > alpha

                   m_cur = m_prop;
                   x_cur = x_prop;
                   K_cur = K_prop;
                   l_obs_cur = l_obs_prop;

                   acc_shift(i) = acc_shift(i) + 1;

                end
                
                x_pool(:, j, i) = x_cur;

            end
                        
        end
        
        x_cur = x_seq(:, i);
        
        K_cur = K_start;
        m_cur = phi_vec'.*x_pool(:, K_cur, i-1);
        
        l_obs_cur = lpois_2(x_cur, y(:, i), sig_vec);
        
        for j = K_i + 1 : L_x
            
            if rem(j-1, 2) ~= 0
                               
                x_pool(:, j, i) = -x_cur;
                
            else
                
                % Do a shift update
            
                K_prop = randi(L_x);

                x_delta = x_pool(:, K_prop, i-1) - x_pool(:, K_cur, i-1);

                x_prop = x_cur + phi_vec'.*x_delta;

                m_prop = phi_vec'.*x_pool(:, K_prop, i-1);

                alpha = rand;

                l_obs_prop = lpois_2(x_prop, y(:, i), sig_vec);  

                if exp(l_obs_prop - l_obs_cur) > alpha

                   m_cur = m_prop;
                   x_cur = x_prop;
                   K_cur = K_prop;
                   l_obs_cur = l_obs_prop;

                   acc_shift(i) = acc_shift(i) + 1;

                end

                % Do a Metropolis update

                prop_scale = scaling(1) + scaling(2)*rand;

                w_cur = x_cur - m_cur;

                w_prop = sqrt(1 - prop_scale^2)*w_cur + L*(prop_scale*randn(x_d, 1));

                l_obs_prop = lpois_2(w_prop + m_cur, y(:, i), sig_vec);

                alpha = rand;

                if exp(l_obs_prop - l_obs_cur) > alpha

                    w_cur = w_prop;
                    l_obs_cur = l_obs_prop;

                    acc_met(i) = acc_met(i) + 1;

                end

                x_cur = w_cur + m_cur;
    
                x_pool(:, j, i) = x_cur;

            end
                
        end
        
    end
    
end


==> anc/alpha_fw_pass_noflip.m <==
% Create a pool of states x_pool for Model 1 by 
% sampling from the forward filtering densities.

function [x_pool, acc_shift, acc_met] = alpha_fw_pass_noflip(y, x_seq, L_x, L_init, L, scaling, c_vec, phi_vec, sig_vec)
    
    x_d = size(x_seq, 1);
    n = size(x_seq, 2);
    ind_set = 1:L_x;

    x_pool = zeros(x_d, L_x, n);
    acc_shift = zeros(1, n);
    acc_met = zeros(1, n);         
    
    x_cur = x_seq(:, 1);
    K_i = randi(L_x);
    x_pool(:, K_i, 1) = x_cur;

    l_cur = lpois(x_cur, y(:, 1), c_vec, sig_vec);
    
	% Generate pool states at time 1
	
    for j = K_i - 1 : -1 : 1
        
		% Do a Metropolis update
		
        prop_scale = scaling(1) + scaling(2)*rand;
                       
        x_prop = sqrt((1 - prop_scale^2))*x_cur + L_init*(prop_scale*randn(x_d, 1));
        
        l_prop = lpois(x_prop, y(:, 1), c_vec, sig_vec);

        alpha = rand;
  
        if exp(l_prop - l_cur) > alpha

            x_cur = x_prop;
            l_cur = l_prop;
            
            acc_met(1) = acc_met(1) + 1;

        end
        
        x_pool(:, j, 1) = x_cur;

    end

    x_cur = x_seq(:, 1);
    l_cur = lpois(x_cur, y(:, 1), c_vec, sig_vec);
  
    for j = K_i + 1 : L_x

		% Do a Metropolis update

        prop_scale = scaling(1) + scaling(2)*rand;
                
        x_prop = sqrt((1 - prop_scale^2))*x_cur + L_init*(prop_scale*randn(x_d, 1));
        
        l_prop = lpois(x_prop, y(:, 1), c_vec, sig_vec);
        
        alpha = rand;

        if exp(l_prop - l_cur) > alpha

            x_cur = x_prop;
            l_cur = l_prop;
            
            acc_met(1) = acc_met(1) + 1;
            
        end

        x_pool(:, j, 1) = x_cur;

    end
       
    for i = 2 : n
        
        x_cur = x_seq(:, i);
        
        % Stochastically set the state that we link to at time i-1
        
        x_phi = bsxfun(@times, phi_vec', x_pool(:, :, i-1));
        hid_lpr = mvn_lpdf_L(x_cur, x_phi, L);
        hid_pr = exp(hid_lpr - max(hid_lpr));
        K_start = ind_set(sum((rand(1) >= cumsum(hid_pr./sum(hid_pr)))) + 1);
        
        K_cur = K_start;
        m_cur = phi_vec'.*x_pool(:, K_cur, i-1);
        
        K_i = randi(L_x);
        x_pool(:, K_i, i) = x_cur;
        
        l_obs_cur = lpois(x_cur, y(:, i), c_vec, sig_vec); 
        
        for j = K_i - 1 : -1 : 1
            
            % Do a Metropolis update
            
            prop_scale = scaling(1) + scaling(2)*rand;

            w_cur = x_cur - m_cur;
            
            w_prop = sqrt(1 - prop_scale^2)*w_cur + L*(prop_scale*randn(x_d, 1));
            
            l_obs_prop = lpois(w_prop + m_cur, y(:, i), c_vec, sig_vec);
            
            alpha = rand;
            
            if exp(l_obs_prop - l_obs_cur) > alpha

                w_cur = w_prop;
                l_obs_cur = l_obs_prop;
                
                acc_met(i) = acc_met(i) + 1;

            end
            
            x_cur = w_cur + m_cur;
            
            % Do a shift update
            
            K_prop = randi(L_x);
            
            x_delta = x_pool(:, K_prop, i-1) - x_pool(:, K_cur, i-1);

            x_prop = x_cur + phi_vec'.*x_delta;

            m_prop = phi_vec'.*x_pool(:, K_prop, i-1);

            alpha = rand;

            l_obs_prop = lpois(x_prop, y(:, i), c_vec, sig_vec);  

            if exp(l_obs_prop - l_obs_cur) > alpha

               m_cur = m_prop;
               x_cur = x_prop;
               K_cur = K_prop;
               l_obs_cur = l_obs_prop;

               acc_shift(i) = acc_shift(i) + 1;

            end
            
            x_pool(:, j, i) = x_cur;
            
        end
        
        x_cur = x_seq(:, i);
        
        K_cur = K_start;
        m_cur = phi_vec'.*x_pool(:, K_cur, i-1);
        
        l_obs_cur = lpois(x_cur, y(:, i), c_vec, sig_vec);
        
        for j = K_i + 1 : L_x
            
            % Do a shift update
         
            K_prop = randi(L_x);

            x_delta = x_pool(:, K_prop, i-1) - x_pool(:, K_cur, i-1);

            x_prop = x_cur + phi_vec'.*x_delta;

            m_prop = phi_vec'.*x_pool(:, K_prop, i-1);

            alpha = rand;

            l_obs_prop = lpois(x_prop, y(:, i), c_vec, sig_vec);  

            if exp(l_obs_prop - l_obs_cur) > alpha

               m_cur = m_prop;
               x_cur = x_prop;
               K_cur = K_prop;
               l_obs_cur = l_obs_prop;

               acc_shift(i) = acc_shift(i) + 1;

            end
            
            % Do a Metropolis update
                                       
            prop_scale = scaling(1) + scaling(2)*rand;
      
            w_cur = x_cur - m_cur;
            
            w_prop = sqrt(1 - prop_scale^2)*w_cur + L*(prop_scale*randn(x_d, 1));
            
            l_obs_prop = lpois(w_prop + m_cur, y(:, i), c_vec, sig_vec);
            
            alpha = rand;
            
            if exp(l_obs_prop - l_obs_cur) > alpha

                w_cur = w_prop;
                l_obs_cur = l_obs_prop;
                
                acc_met(i) = acc_met(i) + 1;

            end
            
            x_cur = w_cur + m_cur;
            
            x_pool(:, j, i) = x_cur;
    
        end
        
    end
    
end


==> anc/autocov.m <==
% Estimate autocovariances of x with 
% the FFT, with the mean set to mean_x.

function autocov = autocov(x, mean_x)
  x = x - mean_x;
  n = length(x);
  m = 1;
  while m<2*n
    m = 2*m;
  end
  f = fft(x,m);
  a = real(ifft(f.*conj(f),m));
  autocov = a(1:n)/n;


==> anc/bwd_pass.m <==
% Sample a sequence of hidden state indices using a 
% stochastic backward recursion.

function x_cur = bwd_pass(x_pool, fwd_lpr, L_x, L, phi_vec)
    
    x_d = size(x_pool, 1);
    n = size(x_pool, 3);   
    ind_set = 1:L_x;

    x_cur = zeros(x_d, n);

    % Sample the index of the last hidden state
    
    hid_pr = exp(fwd_lpr(:, n) - max(fwd_lpr(:, n)));
    
    x_ind = ind_set(sum((rand(1) >= cumsum(hid_pr./sum(hid_pr)))) + 1);

    x_cur(:, n) = x_pool(:, x_ind, n);
    
    % Sample the indices of the remaining states, going backward in time
    
    for i = n-1 : -1 : 1
                
        x_phi = bsxfun(@times, phi_vec', x_pool(:, :, i));
        
        hid_lpr = mvn_lpdf_L(x_cur(:, i+1), x_phi, L) + fwd_lpr(:, i);
             
        hid_pr = exp(hid_lpr - max(hid_lpr));
        
        x_ind = ind_set(sum((rand(1) >= cumsum(hid_pr./sum(hid_pr)))) + 1);
        
        x_cur(:, i) = x_pool(:, x_ind, i);
        
    end
    
end


==> anc/ens_flip.m <==
% Script used to produce plots in Figure 3 a) and 4 a).

clear all;

% Load sample data for the unimodal model

load abs_15_500.mat;

% Set number of pool states for the embedded HMM sampler

L_x_fw = 80;

% Set total number of sampler updates

numiter = 9000;

% Lower bound and range of proposal scaling. For each Metropolis 
% update of a pool state, we sample the proposal standard deviation 
% from scaling(1) + scaling(2)*rand

scaling = [0.05, 0.2];

% Set the seeds for the different sampler runs

seeds = 1:1;

for j = seeds(1):seeds(end)
       
    % Set random number generator seed

    run_seed = RandStream('mt19937ar','Seed', seeds(j));
    RandStream.setGlobalStream(run_seed);
    
    % Set initial sequence values

    x_seq_cur = ones(x_d, n);

    % Preallocate matrix used to store MCMC samples

    x_sample_vec = zeros(2*numiter+1, x_d, n);    
    
    % Preallocate vectors to store acceptances

    acc_shift_total = zeros(1, n);
    acc_met_total = zeros(1, n);
    
    % Store the initial sequence values
  
    x_sample_vec(1, :, :) = x_seq_cur;
    
    % Uncomment to display current and true latent sequences along dimension x_d_plot
    %{
    x_d_plot = 5;
    plot(x(x_d_plot, :), 'Color', [0, 0.5, 0], 'LineWidth', 4); hold on;
    h1 = plot(x_seq_cur(x_d_plot, :), 'red');
    bd = [-20, 20];
    ylim(bd);
    %}
    
    tic;
    for i = 1 : numiter

        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        % Do an embedded HMM update using the ``forward'' sequence

        [x_pool, acc_shift, acc_met] = alpha_fw_pass_flip(y, x_seq_cur, L_x_fw, L_init, L, scaling, phi_vec, sig_vec); 

        acc_shift_total = acc_shift_total + acc_shift;
        acc_met_total = acc_met_total + acc_met;

        x_seq_cur = alpha_bw_pass(x_pool, L_x_fw, L, phi_vec);

        x_sample_vec(2*i, :, :) = x_seq_cur;

        % Do an embedded HMM update using the reversed sequence

        x_seq_cur_rev = x_seq_cur(:, end:-1:1);

        [x_pool_rev, acc_shift, acc_met] = alpha_fw_pass_flip(y_rev, x_seq_cur_rev, L_x_fw, L_init, L, scaling, phi_vec, sig_vec);

        acc_shift_total = acc_shift_total + acc_shift;
        acc_met_total = acc_met_total + acc_met;

        x_seq_cur_rev = alpha_bw_pass(x_pool_rev, L_x_fw, L, phi_vec);

        x_seq_cur = x_seq_cur_rev(:, end:-1:1);

        x_sample_vec(2*i+1, :, :) = x_seq_cur;     

        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % Uncomment to display current and true latent sequences along dimension x_d_plot as the sampler runs
        %{
        delete(h1);
        h1 = plot(x_seq_cur(x_d_plot, :),'red'); drawnow;
        ylim(bd);
        %}
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        disp(i);

    end
    elapsed = toc;
 
    % Set the directory to store the files containing output from the sampler
    
    savefile = strcat('ensmultimode_',num2str(j), '.mat');
    save(savefile, '-v7.3', 'x_sample_vec', 'acc_shift_total', 'acc_met_total', 'x', 'y', 'phi_vec', 'sig_vec', 'rho', 'scaling', 'L_x_fw', 'run_seed');
   
end


==> anc/ens_noflip.m <==
% Script used to produce the plot in Figure 2 d). 

clear all;

% Load sample data for the unimodal model

load pois_10_250.mat;

% Set number of pool states for the embedded HMM sampler

L_x_fw = 50;

% Set number of iterations

numiter = 9000;

% Lower bound and range of proposal scaling. For each Metropolis 
% update of a pool state, we sample the proposal standard deviation 
% from scaling(1) + scaling(2)*rand

scaling = [0.1, 0.3];

% Set the seeds for the different sampler runs

seeds = 1:5;

for j = seeds(1):seeds(end)
       
    % Set random number generator seed

    run_seed = RandStream('mt19937ar','Seed', j);
    RandStream.setGlobalStream(run_seed);
    
    % Set initial sequence values

    x_seq_cur = zeros(x_d, n);

    % Preallocate matrix used to store MCMC samples

    x_sample_vec = zeros(2*numiter+1, x_d, n);

    % Preallocate vector to store acceptances for 
    % shift updates and Metropolis updates

    acc_shift_total = zeros(1, n);
    acc_met_total = zeros(1, n);
    
    % Store the initial sequence values

    x_sample_vec(1, :, :) = x_seq_cur;
    
    % Uncomment to display current and true latent sequences along dimension x_d_plot
    %{
    x_d_plot = 5;
    plot(x(x_d_plot, :), 'Color', [0, 0.5, 0], 'LineWidth', 4); hold on;
    h1 = plot(x_seq_cur(x_d_plot, :), 'red');
    bd = [-20, 20];
    ylim(bd);
    %}
    tic;
    for i = 1 : numiter

        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        % Do an embedded HMM update using the ``forward'' sequence

        [x_pool, acc_shift, acc_met] = alpha_fw_pass_noflip(y, x_seq_cur, L_x_fw, L_init, L, scaling, c_vec, phi_vec, sig_vec); 

        acc_shift_total = acc_shift_total + acc_shift;
        acc_met_total = acc_met_total + acc_met;

        x_seq_cur = alpha_bw_pass(x_pool, L_x_fw, L, phi_vec);

        x_sample_vec(2*i, :, :) = x_seq_cur;

        % Do an embedded HMM update with the reversed sequence

        x_seq_cur_rev = x_seq_cur(:, end:-1:1);

        [x_pool_rev, acc_shift, acc_met] = alpha_fw_pass_noflip(y_rev, x_seq_cur_rev, L_x_fw, L_init, L, scaling, c_vec, phi_vec, sig_vec);

        acc_shift_total = acc_shift_total + acc_shift;
        acc_met_total = acc_met_total + acc_met;

        x_seq_cur_rev = alpha_bw_pass(x_pool_rev, L_x_fw, L, phi_vec);  

        x_seq_cur = x_seq_cur_rev(:, end:-1:1);

        x_sample_vec(2*i+1, :, :) = x_seq_cur;

        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % Uncomment to display current and true latent sequences along dimension x_d_plot as the sampler runs
        %{
        delete(h1);
        h1 = plot(x_seq_cur(x_d_plot, :),'red'); drawnow;
        ylim(bd);
        %}
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        disp(i);

    end
    elapsed = toc;

    % Set the directory to store the files containing output from the sampler

    savefile = strcat('ensonemode_',num2str(j), '.mat');
    save(savefile, 'x_sample_vec', 'acc_shift_total', 'acc_met_total', 'x', 'y', 'c_vec', 'phi_vec', 'sig_vec', 'rho', 'scaling', 'L_x_fw', 'run_seed'); 

end


==> anc/enspgmet_multimode.m <==
% Script used to produce the plots in Figure 5.

clear all;

% Load sample data for the unimodal model

load abs_15_500.mat;

% Precompute some quantities for Metropolis sampling

met_precomp;

% Set number of pool states for the embedded HMM sampler

L_x_ens = 80;

% Set number of particles for the Particle Gibbs sampler

L_x_pg = 10000;

% Set total number of sampler updates

numiter = 1800;

% Set scalings for Metropolis updates. The Metropolis updates
% alternately use these scalings

scaling_met = [0.3, 1];

% Lower bound and range of proposal scaling. For each Metropolis 
% update of a pool state, we sample the proposal standard deviation 
% from scaling(1) + scaling(2)*rand

scaling_ens = [0.05, 0.2];

% Set number of Metropolis updates per sampler update

numupd_met = 50;

% Set the seeds for the different sampler runs

seeds = 1:1;

for j = seeds(1):seeds(end)

    % Set random number generator seed
    
    run_seed = RandStream('mt19937ar','Seed', seeds(j));
    RandStream.setGlobalStream(run_seed);
    
    % Set initial sequence values
    
    x_seq_cur = ones(x_d, n);
    
    % Preallocate matrix used to store MCMC samples
    
    x_sample_vec = zeros(6*numiter+1, x_d, n);
        
    % Preallocate vectors to store acceptances
    
    acc_total = zeros(1, n);
    acc_shift_total = zeros(1, n);
    acc_met_total = zeros(1, n);
    
    % Store the initial sequence values
  
    x_sample_vec(1, :, :) = x_seq_cur;
    
    % Uncomment to display current and true latent sequences along dimension x_d_plot
    %{
    x_d_plot = 5;
    plot(x(x_d_plot, :), 'Color', [0, 0.5, 0], 'LineWidth', 4); hold on;
    h1 = plot(x_seq_cur(x_d_plot, :), 'red');
    bd = [-20, 20];
    ylim(bd);
    %}
    tic;
    for i = 1 : numiter

        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
        % Do a particle Gibbs update using the ``forward'' sequence

        [x_pool, fwd_lpr] = pg_fw_multimode(y, x_seq_cur, L_x_pg, L_init, L, phi_vec, sig_vec); 
        x_seq_cur = bwd_pass(x_pool, fwd_lpr, L_x_pg, L, phi_vec);

        x_sample_vec(6*i-4, :, :) = x_seq_cur;
        
        % Do the Metropolis updates, alternating scaling between updates
        
        for k = 1 : numupd_met
            
            if rem(i, 2) == 0

                s_prop_x = scaling_met(1);

            else

                s_prop_x = scaling_met(2);

            end

            [x_seq_cur, acc_tmp] = x_met_ar_multimode(y, x_seq_cur, L, L_post_init, L_post, phi_vec, sig_vec, s_prop_x, mean_1_mat, mean_i_mat);
            acc_total = acc_total + acc_tmp;
        
        end
        
        x_sample_vec(6*i-3, :, :) = x_seq_cur;
        
        % Do a particle Gibbs update with the reversed sequence

        x_seq_cur_rev = x_seq_cur(:, end:-1:1);

        [x_pool_rev, fwd_lpr_rev] = pg_fw_multimode(y_rev, x_seq_cur_rev, L_x_pg, L_init, L, phi_vec, sig_vec);
        x_seq_cur_rev = bwd_pass(x_pool_rev, fwd_lpr_rev, L_x_pg, L, phi_vec);

        x_seq_cur = x_seq_cur_rev(:, end:-1:1);
        
        x_sample_vec(6*i-2, :, :) = x_seq_cur;
        
        % Do the Metropolis updates, alternating scaling between updates
        
        for k = 1 : numupd_met
            
            if rem(i, 2) == 0

                s_prop_x = scaling_met(1);

            else

                s_prop_x = scaling_met(2);

            end

            [x_seq_cur, acc_tmp] = x_met_ar_multimode(y, x_seq_cur, L, L_post_init, L_post, phi_vec, sig_vec, s_prop_x, mean_1_mat, mean_i_mat);
            acc_total = acc_total + acc_tmp;
        
        end
        
        x_sample_vec(6*i-1, :, :) = x_seq_cur;
        
        % Do an embedded HMM update using the ``forward'' sequence

        [x_pool, acc_shift, acc_met] = alpha_fw_pass_flip(y, x_seq_cur, L_x_ens, L_init, L, scaling_ens, phi_vec, sig_vec); 

        acc_shift_total = acc_shift_total + acc_shift;
        acc_met_total = acc_met_total + acc_met;

        x_seq_cur = alpha_bw_pass(x_pool, L_x_ens, L, phi_vec);

        x_sample_vec(6*i, :, :) = x_seq_cur;

        % Do an embedded HMM update using the reversed sequence

        x_seq_cur_rev = x_seq_cur(:, end:-1:1);

        [x_pool_rev, acc_shift, acc_met] = alpha_fw_pass_flip(y_rev, x_seq_cur_rev, L_x_ens, L_init, L, scaling_ens, phi_vec, sig_vec);

        acc_shift_total = acc_shift_total + acc_shift;
        acc_met_total = acc_met_total + acc_met;

        x_seq_cur_rev = alpha_bw_pass(x_pool_rev, L_x_ens, L, phi_vec);  

        x_seq_cur = x_seq_cur_rev(:, end:-1:1);

        x_sample_vec(6*i+1, :, :) = x_seq_cur;
       
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%    
        % Uncomment to display current and true latent sequences along dimension x_d_plot as the sampler runs
        %{
        delete(h1);
        h1 = plot(x_seq_cur(x_d_plot, :),'red'); drawnow;
        ylim(bd);
        %}
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        disp(i);

    end
    elapsed = toc;

    % Set the directory to store the files containing output from the sampler

    savefile = strcat('enspgmetmultimode_',num2str(j), '.mat');
    save(savefile, '-v7.3', 'x_sample_vec', 'acc_shift_total', 'acc_met_total', 'acc_total', 'x', 'y', 'phi_vec', 'sig_vec', 'rho', 'L_x_pg', 'L_x_ens', 'scaling_met', 'scaling_ens', 'run_seed');
    
end


==> anc/gen_mv_data.m <==
% Generate data from Model 1.

clear all;

% Set random number generator seed

data_seed = RandStream('mt19937ar','Seed', 0);
RandStream.setGlobalStream(data_seed);

% Set length of series

n = 250;

% Set latent state space dimension

x_d = 10;

% x - vector of latent variables, y - vector of observations

x = zeros(x_d, n);
y = zeros(x_d, n);

% Set latent process and observation process parameters

c_vec = -0.4*ones(1, x_d);
phi_vec = 0.9*ones(1, x_d);
sig_vec = 0.6*ones(1, x_d);

% Construct covariance matrix for latent process at times 2 to n.

rho = 0.7;
C = rho*ones(x_d, x_d);
C(1:x_d+1:end) = 1;

% Construct covariance matrix for latent process at time 1

C_init = C.*((1./sqrt(1 - phi_vec.^2))'*(1./sqrt(1 - phi_vec.^2)));

% Compute Cholesky decompositions of covariance matrices

L_init = chol(C_init, 'lower');
L = chol(C, 'lower');

% Generate latent and observed values at time 1

x(:, 1) = L_init*randn(x_d, 1);
y(:, 1) = poissrnd(exp(c_vec' + sig_vec'.*x(:, 1)), x_d, 1);

% Generate latent and observed values at times 2 to n

for i = 2 : n
    
    x(:, i) = phi_vec'.*x(:, i-1) + L*randn(x_d, 1);
    y(:, i) = poissrnd(exp(c_vec' + sig_vec'.*x(:, i)), x_d, 1);
    
end

% Reversed sequence

y_rev = y(:, end:-1:1);

save(strcat('pois_',num2str(x_d),'_', num2str(n), '.mat'));


==> anc/gen_mv_data_2.m <==
% Generate data from Model 2.

clear all;

% Set random number generator seed

data_seed = RandStream('mt19937ar','Seed', 0);
RandStream.setGlobalStream(data_seed);

% Set length of series

n = 500;

% Set latent state space dimension

x_d = 15;

% x - vector of latent variables, y - vector of observations

x = zeros(x_d, n);
y = zeros(x_d, n);

% Set latent process and observation process parameters

phi_vec = 0.9*ones(1, x_d);
sig_vec = 0.8*ones(1, x_d);

% Construct covariance matrix for latent process at times 2 to n.

rho = 0.7;
C = rho*ones(x_d, x_d);
C(1:x_d+1:end) = 1;

% Construct covariance matrix for latent process at time 1

C_init = C.*((1./sqrt(1 - phi_vec.^2))'*(1./sqrt(1 - phi_vec.^2)));

% Compute Cholesky decompositions of covariance matrices

L_init = chol(C_init, 'lower');
L = chol(C, 'lower');

% Generate latent and observed values at time 1

x(:, 1) = L_init*randn(x_d, 1);
y(:, 1) = poissrnd(sig_vec'.*abs(x(:, 1)), x_d, 1);

% Generate latent and observed values at times 2 to n

for i = 2 : n
    
    x(:, i) = phi_vec'.*x(:, i-1) + L*randn(x_d, 1);
    y(:, i) = poissrnd(sig_vec'.*abs(x(:, i)), x_d, 1);
    
end

% Reversed sequence

y_rev = y(:, end:-1:1);

save(strcat('abs_',num2str(x_d),'_', num2str(n), '.mat'));


==> anc/lpois.m <==
% Poisson observation density for Model 1.

function lprob = lpois(x_i, y_i, c_vec, sig_vec)
               
    lambda = exp(c_vec' + sig_vec'.*x_i);
        
    lprob = sum(-lambda + y_i.*sig_vec'.*x_i);

end


==> anc/lpois_2.m <==
% Poisson observation density for Model 2.

function lprob = lpois_2(x_i, y_i, sig_vec)
               
    lambda = sig_vec'.*abs(x_i);
        
    lprob = sum(-lambda + y_i .* log(lambda));
    
end


==> anc/lpois_2_vec.m <==
% Poisson observation density for Model 2, 
% vectorized over multiple pool states.

function lprob = lpois_2_vec(x_i, y_i, sig_vec)
               
    lambda = bsxfun(@times, sig_vec', abs(x_i));
        
    lprob = sum(-lambda + bsxfun(@times, y_i, log(lambda)));
       
end


==> anc/lpois_vec.m <==
% Poisson observation density for Model 1, 
% vectorized over multiple pool states.

function lprob = lpois_vec(x_i, y_i, c_vec, sig_vec)
               
    lambda = exp(bsxfun(@plus, c_vec', bsxfun(@times, sig_vec', x_i)));
        
    lprob = sum(-lambda + bsxfun(@times, y_i.*sig_vec', x_i));

end


==> anc/met_onemode.m <==
% Script used to produce the plot in Figure 2 a).

clear all;

% Load sample data for the unimodal model

load pois_10_250.mat;

% Precompute some quantities for Metropolis sampling

met_precomp;

% Set total number of sampler updates

numiter = 1000000;

% Set scalings for Metropolis updates. The Metropolis updates
% alternately use these scalings

scaling = [0.2, 0.8];

% Set the factor by which we thin as we run the sampler

thin = 10;

% Set the seeds for the different sampler runs

seeds = 1:5;

for j = seeds(1):seeds(end)

    % Set random number generator seed
    
    run_seed = RandStream('mt19937ar','Seed', j);
    RandStream.setGlobalStream(run_seed);
    
    % Set initial sequence values
    
    x_seq_cur = zeros(x_d, n);
    
    % Preallocate matrix used to store MCMC samples
    
    x_sample_vec = zeros((numiter/thin)+1, x_d, n);
        
    % Preallocate vector to store acceptances for Metropolis updates
    
    acc_total = zeros(1, n);
    
    % Store the initial sequence values
    
    x_sample_vec(1, :, :) = x_seq_cur;
    
    % Uncomment to display current and true latent sequences along dimension x_d_plot
    %{
    x_d_plot = 5;
    plot(x(x_d_plot, :), 'Color', [0, 0.5, 0], 'LineWidth', 4); hold on;
    h1 = plot(x_seq_cur(x_d_plot, :), 'red');
    bd = [-20, 20];
    ylim(bd);
    %}
    tic;
    for i = 1 : numiter

        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % Do the Metropolis updates, alternating scaling between updates

        if rem(i, 2) == 0

            s_prop_x = scaling(1);

        else

            s_prop_x = scaling(2);

        end

        [x_seq_cur, acc_tmp] = x_met_ar_onemode(y, x_seq_cur, L, L_post_init, L_post, c_vec, phi_vec, sig_vec, s_prop_x, mean_1_mat, mean_i_mat);

        acc_total = acc_total + acc_tmp;

        if rem(i, thin) == 0
        
            x_sample_vec((i/thin)+1, :, :) = x_seq_cur;

        end
        
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%    
        % Uncomment to display current and true latent sequences along dimension x_d_plot as the sampler runs
        %{
        delete(h1);
        h1 = plot(x_seq_cur(x_d_plot, :),'red'); drawnow;
        ylim(bd);
        %}
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        disp(i);

    end
    elapsed = toc;
        
    % Set the directory to store the files containing output from the sampler

    savefile = strcat('metonemode_',num2str(j), '.mat');
    save(savefile, '-v7.3', 'x_sample_vec', 'acc_total', 'x', 'y', 'c_vec', 'phi_vec', 'sig_vec', 'rho', 'scaling', 'run_seed');
    
end


==> anc/met_precomp.m <==
% Precomputations for Metropolis updates.

Phi = diag(phi_vec);

C_inv = inv(C);
C_init_inv = inv(C_init);
C_lik_inv = Phi*(C\Phi);

L_post_init = chol(inv(C_init_inv + C_lik_inv), 'lower');
L_post = chol(inv(C_inv + C_lik_inv), 'lower');

mean_1_mat = (Phi^2 + C_init\C)\Phi;
mean_i_mat = (Phi^2 + eye(x_d))\Phi;

==> anc/model2fig.m <==
% Used to construct plots in Figures 3-5.

clear all;

method = 'enspgmetmultimode';
file = strcat(method,'_1.mat');
load(file);

if strcmp(method, 'ensmultimode')
    
    thin = 18;
    
elseif strcmp(method, 'enspgmetmultimode')
    
    thin = 10;
    
else
    
    thin = 1;
    
end

plot(x_sample_vec(1:thin:end, 1, 300),'.');
xlim([0, 1000]);
ylim([-6, 6]);

x3 = x_sample_vec(1:thin:end, 3, 208);
x4 = x_sample_vec(1:thin:end, 4, 208);

figure; plot(x3.*x4, '.');
xlim([0, 1000]);
ylim([-10, 15]);

==> anc/mvn_lpdf_L.m <==
% Multivariate normal density, where L is lower 
% Cholesky decomposition of covariance matrix.

function lpdf = mvn_lpdf_L(x, Mu, L)
    
    x_shift = bsxfun(@minus, x, Mu);
    L_x_shift = (L\x_shift);
    log_det_Sigma = 2*sum(log(diag(L)));
    qf = sum(L_x_shift'.^2, 2);
    lpdf = -(1/2)*log_det_Sigma - (1/2)*qf;

end


==> anc/pg_fw_multimode.m <==
% Create a set of particles for Model 2 by sampling from the forward filtering densities.

function [x_pool, fwd_lpr] = pg_fw_multimode(y, x_seq, L_x, L_init, L, phi_vec, sig_vec)
    
    x_d = size(x_seq, 1);
    n = size(x_seq, 2);
    
    x_pool = zeros(x_d, L_x, n);
    fwd_lpr = zeros(L_x, n);
    
    x_pool(:, 1, 1) = x_seq(:, 1);
    x_pool(:, 2:end, 1) = L_init*randn(x_d, L_x-1);
    
    fwd_lpr(:, 1) = lpois_2_vec(x_pool(:, :, 1), y(:, 1), sig_vec);
    
    fwd_pr = exp(fwd_lpr(:, 1) - max(fwd_lpr(:, 1)));
    
    for i = 2 : n
        
        x_cur = x_seq(:, i);
        x_pool(:, 1, i) = x_cur;
        
        mix_ind_vec = randsample(L_x, L_x-1, 'true', fwd_pr);
        
        x_prop_all = bsxfun(@times, phi_vec', x_pool(:, mix_ind_vec, i-1)) + L*randn(x_d, L_x-1);
        x_pool(:, 2:end, i) = x_prop_all;
               
        fwd_lpr(:, i) = lpois_2_vec(x_pool(:, :, i), y(:, i), sig_vec);

        fwd_pr = exp(fwd_lpr(:, i) - max(fwd_lpr(:, i)));

    end
    
end


==> anc/pg_fw_onemode.m <==
% Create a set of particles for Model 1 by sampling from the forward filtering densities.

function [x_pool, fwd_lpr] = pg_fw_onemode(y, x_seq, L_x, L_init, L, c_vec, phi_vec, sig_vec)
    
    x_d = size(x_seq, 1);
    n = size(x_seq, 2);
    
    x_pool = zeros(x_d, L_x, n);
    fwd_lpr = zeros(L_x, n);
    
    x_pool(:, 1, 1) = x_seq(:, 1);
    x_pool(:, 2:end, 1) = L_init*randn(x_d, L_x-1);
    
    fwd_lpr(:, 1) = lpois_vec(x_pool(:, :, 1), y(:, 1), c_vec, sig_vec);
    
    fwd_pr = exp(fwd_lpr(:, 1) - max(fwd_lpr(:, 1)));
    
    for i = 2 : n
        
        x_cur = x_seq(:, i);
        x_pool(:, 1, i) = x_cur;
        
        mix_ind_vec = randsample(L_x, L_x-1, 'true', fwd_pr);
        
        x_prop_all = bsxfun(@times, phi_vec', x_pool(:, mix_ind_vec, i-1)) + L*randn(x_d, L_x-1);
        x_pool(:, 2:end, i) = x_prop_all;
               
        fwd_lpr(:, i) = lpois_vec(x_pool(:, :, i), y(:, i), c_vec, sig_vec);

        fwd_pr = exp(fwd_lpr(:, i) - max(fwd_lpr(:, i)));

    end
    
end


==> anc/pg_onemode.m <==
% Script used to produce the plot in Figure 2 b).

clear all;

% Load sample data for the unimodal model

load pois_10_250.mat;

% Set number of pool states for the embedded HMM sampler
      
L_x_fw = 250;

% Set total number of sampler updates

numiter = 70000;

% Set the seeds for the different sampler runs

seeds = 1:5;

for j = seeds(1):seeds(end)

    % Set random number generator seed
    
    run_seed = RandStream('mt19937ar','Seed', j);
    RandStream.setGlobalStream(run_seed);
    
    % Set initial sequence values
    
    x_seq_cur = zeros(x_d, n);
    
    % Preallocate matrix used to store MCMC samples
    
    x_sample_vec = zeros(2*numiter+1, x_d, n);
        
    % Store the initial sequence values
    
    x_sample_vec(1, :, :) = x_seq_cur;
    
    % Uncomment to display current and true latent sequences along dimension x_d_plot
    %{
    x_d_plot = 5;
    plot(x(x_d_plot, :), 'Color', [0, 0.5, 0], 'LineWidth', 4); hold on;
    h1 = plot(x_seq_cur(x_d_plot, :), 'red');
    bd = [-20, 20];
    ylim(bd);
    %}
    tic;
    for i = 1 : numiter

        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
        % Do a particle Gibbs update using the ``forward'' sequence

        [x_pool, fwd_lpr] = pg_fw_onemode(y, x_seq_cur, L_x_fw, L_init, L, c_vec, phi_vec, sig_vec); 
        x_seq_cur = bwd_pass(x_pool, fwd_lpr, L_x_fw, L, phi_vec);

        x_sample_vec(2*i-1, :, :) = x_seq_cur;
                
        % Do a particle Gibbs update with the reversed sequence

        x_seq_cur_rev = x_seq_cur(:, end:-1:1);

        [x_pool_rev, fwd_lpr_rev] = pg_fw_onemode(y_rev, x_seq_cur_rev, L_x_fw, L_init, L, c_vec, phi_vec, sig_vec);
        x_seq_cur_rev = bwd_pass(x_pool_rev, fwd_lpr_rev, L_x_fw, L, phi_vec);

        x_seq_cur = x_seq_cur_rev(:, end:-1:1);
        
        x_sample_vec(2*i, :, :) = x_seq_cur;
                        
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%    
        % Uncomment to display current and true latent sequences along dimension x_d_plot as the sampler runs
        %{
        delete(h1);
        h1 = plot(x_seq_cur(x_d_plot, :),'red'); drawnow;
        ylim(bd);
        %}
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        disp(i);

    end
    elapsed = toc;
    
    % Set the directory to store the files containing output from the sampler
    
    savefile = strcat('pgonemode_',num2str(j), '.mat');
    save(savefile, '-v7.3', 'x_sample_vec', 'x', 'y', 'c_vec', 'phi_vec', 'sig_vec', 'rho', 'L_x_fw', 'run_seed');
    
end


==> anc/pgmet_multimode.m <==
% Script used to produce plots in Figure 3 b) and Figure 4 b).

clear all;

% Load sample data for the unimodal model

load abs_15_500.mat;

% Precompute some quantities for Metropolis sampling

met_precomp;

% Set number of particles for the Particle Gibbs sampler

L_x_fw = 80000;

% Set total number of sampler updates

numiter = 250;

% Set scalings for Metropolis updates. The Metropolis updates
% alternately use these scalings.

scaling = [0.3, 1];

% Set number of Metropolis updates per sampler update

numupd_met = 50;

% Set the seeds for the different sampler runs

seeds = 1:1;

for j = seeds(1):seeds(end)

    % Set random number generator seed
    
    run_seed = RandStream('mt19937ar','Seed', seeds(j));
    RandStream.setGlobalStream(run_seed);
    
    % Set initial sequence values
    
    x_seq_cur = ones(x_d, n);
    
    % Preallocate matrix used to store MCMC samples
    
    x_sample_vec = zeros(4*numiter+1, x_d, n);
        
    % Preallocate vector to store acceptances
    
    acc_total = zeros(1, n);
    
    % Store the initial sequence values
    
    x_sample_vec(1, :, :) = x_seq_cur;
    
    % Uncomment to display current and true latent sequences along dimension x_d_plot
    %{
    x_d_plot = 5;
    plot(x(x_d_plot, :), 'Color', [0, 0.5, 0], 'LineWidth', 4); hold on;
    h1 = plot(x_seq_cur(x_d_plot, :), 'red');
    bd = [-20, 20];
    ylim(bd);
    %}
    tic;
    for i = 1 : numiter

        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
        % Do a particle Gibbs update using the ``forward'' sequence

        [x_pool, fwd_lpr] = pg_fw_multimode(y, x_seq_cur, L_x_fw, L_init, L, phi_vec, sig_vec); 
        x_seq_cur = bwd_pass(x_pool, fwd_lpr, L_x_fw, L, phi_vec);

        x_sample_vec(4*i-2, :, :) = x_seq_cur;
        
        % Do the Metropolis updates, alternating scaling between updates
        
        for k = 1 : numupd_met
            
            if rem(i, 2) == 0

                s_prop_x = scaling(1);

            else

                s_prop_x = scaling(2);

            end

            [x_seq_cur, acc_tmp] = x_met_ar_multimode(y, x_seq_cur, L, L_post_init, L_post, phi_vec, sig_vec, s_prop_x, mean_1_mat, mean_i_mat);
            acc_total = acc_total + acc_tmp;
        
        end
        
        x_sample_vec(4*i-1, :, :) = x_seq_cur;
        
        % Do a particle Gibbs update with the reversed sequence

        x_seq_cur_rev = x_seq_cur(:, end:-1:1);

        [x_pool_rev, fwd_lpr_rev] = pg_fw_multimode(y_rev, x_seq_cur_rev, L_x_fw, L_init, L, phi_vec, sig_vec);
        x_seq_cur_rev = bwd_pass(x_pool_rev, fwd_lpr_rev, L_x_fw, L, phi_vec);

        x_seq_cur = x_seq_cur_rev(:, end:-1:1);
        
        x_sample_vec(4*i, :, :) = x_seq_cur;
        
        % Do the Metropolis updates, alternating scaling between updates
        
        for k = 1 : numupd_met
            
            if rem(i, 2) == 0

                s_prop_x = scaling(1);

            else

                s_prop_x = scaling(2);

            end

            [x_seq_cur, acc_tmp] = x_met_ar_multimode(y, x_seq_cur, L, L_post_init, L_post, phi_vec, sig_vec, s_prop_x, mean_1_mat, mean_i_mat);
            acc_total = acc_total + acc_tmp;
        
        end
        
        x_sample_vec(4*i+1, :, :) = x_seq_cur;
                
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%    
        % Uncomment to display current and true latent sequences along dimension x_d_plot as the sampler runs
        %{
        delete(h1);
        h1 = plot(x_seq_cur(x_d_plot, :),'red'); drawnow;
        ylim(bd);
        %}
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        disp(i);

    end
    elapsed = toc;
    
    % Set the directory to store the files containing output from the sampler
    
    savefile = strcat('pgmetmultimode_',num2str(j), '.mat');
    save(savefile, '-v7.3', 'x_sample_vec', 'acc_total', 'x', 'y', 'phi_vec', 'sig_vec', 'rho', 'L_x_fw', 'scaling', 'run_seed');
    
end


==> anc/pgmet_onemode.m <==
% Script used to produce the plot in Figure 2 c). 

clear all;

% Load sample data for the unimodal model

load pois_10_250.mat;

% Precompute some quantities for Metropolis sampling

met_precomp;

% Set number of pool states for the particle Gibbs sampler
      
L_x_fw = 250;

% Set total number of sampler updates

numiter = 30000;

% Set scalings for Metropolis updates. The Metropolis updates
% alternately use these scalings.

scaling = [0.2, 0.8];

% Set number of Metropolis updates per sampler update

numupd_met = 10;

% Set the seeds for the different sampler runs

seeds = 1:5;

for j = seeds(1):seeds(end)

    % Set random number generator seed
    
    run_seed = RandStream('mt19937ar','Seed', j);
    RandStream.setGlobalStream(run_seed);
    
    % Set initial sequence values
    
    x_seq_cur = zeros(x_d, n);
    
    % Preallocate matrix used to store MCMC samples
    
    x_sample_vec = zeros(4*numiter+1, x_d, n);
        
    % Preallocate vector to store acceptances for Metropolis updates
    
    acc_total = zeros(1, n);
    
    % Store the initial sequence values
    
    x_sample_vec(1, :, :) = x_seq_cur;
    
    % Uncomment to display current and true latent sequences along dimension x_d_plot
    %{
    x_d_plot = 5;
    plot(x(x_d_plot, :), 'Color', [0, 0.5, 0], 'LineWidth', 4); hold on;
    h1 = plot(x_seq_cur(x_d_plot, :), 'red');
    bd = [-20, 20];
    ylim(bd);
    %}
    tic;
    for i = 1 : numiter

        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
        % Do a particle Gibbs update using the ``forward'' sequence

        [x_pool, fwd_lpr] = pg_fw_onemode(y, x_seq_cur, L_x_fw, L_init, L, c_vec, phi_vec, sig_vec); 
        x_seq_cur = bwd_pass(x_pool, fwd_lpr, L_x_fw, L, phi_vec);

        x_sample_vec(4*i-2, :, :) = x_seq_cur;
        
        % Do the Metropolis updates, alternating scaling between updates
        
        for k = 1 : numupd_met
            
            if rem(i, 2) == 0

                s_prop_x = scaling(1);

            else

                s_prop_x = scaling(2);

            end

            [x_seq_cur, acc_tmp] = x_met_ar_onemode(y, x_seq_cur, L, L_post_init, L_post, c_vec, phi_vec, sig_vec, s_prop_x, mean_1_mat, mean_i_mat);
            acc_total = acc_total + acc_tmp;
        
        end
        
        x_sample_vec(4*i-1, :, :) = x_seq_cur;
        
        % Do a particle Gibbs update with the reversed sequence

        x_seq_cur_rev = x_seq_cur(:, end:-1:1);

        [x_pool_rev, fwd_lpr_rev] = pg_fw_onemode(y_rev, x_seq_cur_rev, L_x_fw, L_init, L, c_vec, phi_vec, sig_vec);
        x_seq_cur_rev = bwd_pass(x_pool_rev, fwd_lpr_rev, L_x_fw, L, phi_vec);

        x_seq_cur = x_seq_cur_rev(:, end:-1:1);
        
        x_sample_vec(4*i, :, :) = x_seq_cur;
        
        % Do the Metropolis updates, alternating scaling between updates
        
        for k = 1 : numupd_met
            
            if rem(i, 2) == 0

                s_prop_x = scaling(1);

            else

                s_prop_x = scaling(2);

            end

            [x_seq_cur, acc_tmp] = x_met_ar_onemode(y, x_seq_cur, L, L_post_init, L_post, c_vec, phi_vec, sig_vec, s_prop_x, mean_1_mat, mean_i_mat);
            acc_total = acc_total + acc_tmp;
        
        end
        
        x_sample_vec(4*i+1, :, :) = x_seq_cur;
                
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%    
        % Uncomment to display current and true latent sequences along dimension x_d_plot as the sampler runs
        %{
        delete(h1);
        h1 = plot(x_seq_cur(x_d_plot, :),'red'); drawnow;
        ylim(bd);
        %}
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        disp(i);

    end
    elapsed = toc;
    
    % Set the directory to store the files containing output from the sampler
    
    savefile = strcat('pgmetonemode_',num2str(j), '.mat');
    save(savefile, '-v7.3', 'x_sample_vec', 'acc_total', 'x', 'y', 'c_vec', 'phi_vec', 'sig_vec', 'rho', 'L_x_fw', 'scaling', 'run_seed');
    
end


==> anc/tau_batch.m <==
% Compute and plot autocorrelation times.

clear all;

% Choose the runs to compute autocorrelation times. For 
% example, if the runs are stored in pgmetonemode_1, 
% pgmetonemode_2, ... then set method = 'pgmetonemode'

method = 'ensonemode';

% The time it takes to draw a single sample

% Model 1, Metropolis - 0.17
% Model 1, PGBS - 0.12
% Model 1, PGBS + Metropolis - 0.14
% Model 1, embedded HMM - 0.81
% Model 2, PGBS + Metropolis - 26
% Model 2, embedded HMM - 1.4

sample_cost = 0.81;

% The number of runs to be used for the autocorrelation time computation

numruns = 5;

% The proportion of the sample at the beginning of the run to 
% be used as burnin

burnin_frac = 0.1;

% Generate the list of filenames where samples 
% are stored, using the method name

filename = cell(1, numruns);
filename{1} = strcat(method,'_',num2str(1),'.mat');
load(filename{1});

% Get the dimensions of the matrix storing the samples

numiter = size(x_sample_vec, 1);
x_d = size(x_sample_vec, 2);
n = size(x_sample_vec, 3);

% Compute the number of iterations to throw away as burnin

burnin = burnin_frac*(numiter-1);

% Get the mean of the samples over the five runs

x_sample_mean = x_sample_vec(burnin+2:end, :, :);

for i = 2 : numruns
    
    filename{i} = strcat(method,'_',num2str(i),'.mat');
    
    clear x_sample_vec;
    load(filename{i});
    
    x_sample_mean = x_sample_mean + x_sample_vec(burnin+2:end, :, :);
    
end

x_sample_mean = x_sample_mean/numruns;

% Compute the autocovariances using mean over the five runs

acv_mean = zeros(numiter-burnin-1, x_d, n);

for i = 1 : numruns
    
    clear x_sample_vec;
    load(filename{i});
    
    for j = 1 : x_d
        
        for k = 1 : n
    
            acv_mean(:, j, k) = acv_mean(:, j, k) + autocov(x_sample_vec(burnin+2:end, j, k), x_sample_mean(:, j, k));
            disp(k);
        end
        
    end
    
end

% Average the autocovariances

acv_mean = acv_mean/numruns;

% Compute the autocorrelations

acf_mat = bsxfun(@rdivide, acv_mean, acv_mean(1, :, :));
tau_est = squeeze(1 + 2*sum(acf_mat(1:200, :, :), 1));

% Plot the autocorrelations, adjusted for computation time

plot(sample_cost*tau_est');
ylim([0, 18]);



==> anc/x_met_ar_multimode.m <==
% Latent sequence Metropolis updates for Model 2.

function [x_cur, acc_tmp] = x_met_ar_multimode(y, x_cur, L, L_post_init, L_post, phi_vec, sig_vec, s_prop_x, mean_1_mat, mean_i_mat)
    
    x_d = size(x_cur, 1);
    n = size(x_cur, 2);
    acc_tmp = zeros(1, n);
           
    x_mean = mean_1_mat*x_cur(:, 2);

    x_prop = x_mean + sqrt((1 - s_prop_x^2)).*(x_cur(:, 1) - x_mean) + L_post_init*(s_prop_x*randn(x_d, 1));
    
    em_lpdf_cur = lpois_2(x_cur(:, 1), y(:, 1), sig_vec);
    em_lpdf_prop = lpois_2(x_prop, y(:, 1), sig_vec);
        
    alpha = rand;
    
    if exp(em_lpdf_prop - em_lpdf_cur) > alpha
        
        x_cur(:, 1) = x_prop;
        acc_tmp(1) = 1;
        
    end

    for i = 2 : n-1

        x_mean = mean_i_mat*(x_cur(:, i-1) + x_cur(:, i+1));

        w_cur = x_cur(:, i) - x_mean;
        
        w_prop = sqrt((1 - s_prop_x^2)).*w_cur + L_post*(s_prop_x*randn(x_d, 1));

        alpha = rand;
        
        em_lpdf_cur = lpois_2(w_cur + x_mean, y(:, i), sig_vec);
        em_lpdf_prop = lpois_2(w_prop + x_mean, y(:, i), sig_vec);
                
        if exp(em_lpdf_prop - em_lpdf_cur) > alpha
        
            w_cur = w_prop;
            acc_tmp(i) = 1;

        end
        
        x_cur(:, i) = w_cur + x_mean;

    end

    x_mean = phi_vec'.*x_cur(:, n-1);
    x_prop = x_mean + sqrt((1 - s_prop_x^2)).*(x_cur(:, n) - x_mean) + L*(s_prop_x*randn(x_d, 1));  

    em_lpdf_cur = lpois_2(x_cur(:, n), y(:, n), sig_vec);
    em_lpdf_prop = lpois_2(x_prop, y(:, n), sig_vec);
        
    if exp(em_lpdf_prop - em_lpdf_cur) > alpha

        x_cur(:, n) = x_prop;
        acc_tmp(n) = 1;

    end
    
end


==> anc/x_met_ar_onemode.m <==
% Latent sequence Metropolis updates for Model 1.

function [x_cur, acc_tmp] = x_met_ar_onemode(y, x_cur, L, L_post_init, L_post, c_vec, phi_vec, sig_vec, s_prop_x, mean_1_mat, mean_i_mat)
    
    x_d = size(x_cur, 1);
    n = size(x_cur, 2);
    acc_tmp = zeros(1, n);
           
    x_mean = mean_1_mat*x_cur(:, 2);
    
    x_prop = x_mean + sqrt((1 - s_prop_x^2))*(x_cur(:, 1) - x_mean) + L_post_init*(s_prop_x*randn(x_d, 1));
    
    em_lpdf_cur = lpois(x_cur(:, 1), y(:, 1), c_vec, sig_vec);
    em_lpdf_prop = lpois(x_prop, y(:, 1), c_vec, sig_vec);
        
    alpha = rand;
    
    if exp(em_lpdf_prop - em_lpdf_cur) > alpha
        
        x_cur(:, 1) = x_prop;
        acc_tmp(1) = 1;
        
    end

    for i = 2 : n-1

        x_mean = mean_i_mat*(x_cur(:, i-1) + x_cur(:, i+1));

        w_cur = x_cur(:, i) - x_mean;
        
        w_prop = sqrt((1 - s_prop_x^2))*w_cur + L_post*(s_prop_x*randn(x_d, 1));

        alpha = rand;
        
        em_lpdf_cur = lpois(w_cur + x_mean, y(:, i), c_vec, sig_vec);
        em_lpdf_prop = lpois(w_prop + x_mean, y(:, i), c_vec, sig_vec);
                
        if exp(em_lpdf_prop - em_lpdf_cur) > alpha
        
            w_cur = w_prop;
            acc_tmp(i) = 1;

        end
        
        x_cur(:, i) = w_cur + x_mean;

    end

    x_mean = phi_vec'.*x_cur(:, n-1);
    x_prop = x_mean + sqrt((1 - s_prop_x^2))*(x_cur(:, n) - x_mean) + L*(s_prop_x*randn(x_d, 1));  

    em_lpdf_cur = lpois(x_cur(:, n), y(:, n), c_vec, sig_vec);
    em_lpdf_prop = lpois(x_prop, y(:, n), c_vec, sig_vec);
        
    if exp(em_lpdf_prop - em_lpdf_cur) > alpha

        x_cur(:, n) = x_prop;
        acc_tmp(n) = 1;

    end
    
end

